Degrees-of-freedom penalized piecewise regression

Many popular piecewise regression models rely on minimizing a cost function on the model fit with a linear penalty on the number of segments. However, this penalty does not take into account varying complexities of the model functions on the segments potentially leading to overfitting when models with varying complexities, such as polynomials of different degrees, are used. In this work, we enhance on this approach by instead using a penalty on the sum of the degrees of freedom over all segments, called degrees-of-freedom penalized piecewise regression (DofPPR). We show that the solutions of the resulting minimization problem are unique for almost all input data in a least squares setting. We develop a fast algorithm which does not only compute a minimizer but also determines an optimal hyperparameter -- in the sense of rolling cross validation with the one standard error rule -- exactly. This eliminates manual hyperparameter selection. Our method supports optional user parameters for incorporating domain knowledge. We provide an open-source Python/Rust code for the piecewise polynomial least squares case which can be extended to further models. We demonstrate the practical utility through a simulation study and by applications to real data. A constrained variant of the proposed method gives state-of-the-art results in the Turing benchmark for unsupervised changepoint detection.

==> listings/pointwise_min_iter.py <==
from typing import List
from pointwise_min_rec import AffineFn, PcwAffFn, graph_intersection


def pointwise_min(affines: List[AffineFn]) -> PcwAffFn:
    """`affines` must be strictly sorted by slope in descending order"""
    match len(affines):
        case 0:
            return None  # an empty set has no minimum
        case 1:
            return PcwAffFn(borders=[], fns=affines)
        case n:
            # stack for affine segments of minimum
            # we initially assume the first two affine functions
            # to be part of the minimum
            minimals = [affines[0], affines[1]]
            # stack for locations where one affine segment switches over
            # into the next one.
            # We initially assume that the first jump happens where
            # the first two functions intersect
            jumps = [graph_intersection(affines[0], affines[1])]
            # scan through the remaining functions
            for right_fn in affines[2:]:
                left_fn = minimals[-1]
                # verify assumptions made up until now with the new function
                while len(jumps) != 0 \
                        and (right_fn - left_fn)(jumps[-1]) <= 0.0:
                    # if the current left_fn is larger at the last jump location
                    # we know that it's non optimal on the whole interval (jumps[-2], jumps[-1])
                    # (where jumps[-2] = -inf if it doesn't exist). But since
                    #   slope(right_fn) < slope(left_fn) it'll also be larger than right_fn
                    # on (jumps[-1], inf). As such it's not part of the minimum and can be removed.
                    minimals.pop()
                    jumps.pop()
                    left_fn = minimals[-1]
                # we now assume that the new jump is optimal
                new_jump = graph_intersection(left_fn, right_fn)
                # for highly degenerate inputs it may be the case that the newly added jump
                # is smaller than it should be because of numerical problems. To provide
                # a usually very good approximation of the correct solution in those cases
                # we scan through the previous jumps removing the ones that are too large
                while len(jumps) != 0 and new_jump <= jumps[-1]:
                    # a newly added jump shouldn't be smaller than a previous jump in any case
                    jumps.pop()
                    minimals.pop()
                # once everything is okay we just add the new jump and function segment
                jumps.append(new_jump)
                minimals.append(right_fn)
            return PcwAffFn(borders=jumps, fns=minimals)


==> listings/pointwise_min_iter_simple.py <==
from typing import List
from pointwise_min_rec import AffineFn, PcwAffFn, graph_intersection

def pointwise_min(affines: List[AffineFn]) -> PcwAffFn:
    """`affines` must be strictly sorted by slope in descending order"""
    match len(affines):
        case 0:
            return None # an empty set has no minimum
        case 1:
            return PcwAffFn(borders=[], fns=affines)
        case _:
            # stack for affine segments of minimum. We initially assume the
            # first two affine functions to be part of the minimum.
            minimals = [affines[0], affines[1]]
            # stack for locations where one affine segment switches over into
            # the next one. We initially assume that the first jump happens where
            # the first two functions intersect.
            jumps = [graph_intersection(affines[0], affines[1])]
            # scan through the remaining functions
            for right_fn in affines[2:]:
                left_fn = minimals[-1]
                # verify assumptions made up until now with the new function
                while len(jumps) != 0 \
                        and (right_fn - left_fn)(jumps[-1]) <= 0.0:
                    # if the current left_fn is larger at the last jump location
                    # we know that it's non optimal on the whole interval
                    # (jumps[-2], jumps[-1]) (where jumps[-2] = -inf if it doesn't
                    # exist). Since slope(right_fn) < slope(left_fn) it'll also be
                    # larger than right_fn on (jumps[-1], inf). As such it's not
                    # part of the minimum and can be removed.
                    minimals.pop()
                    jumps.pop()
                    left_fn = minimals[-1]
                # assume a new right function to be part of the minimum
                jumps.append(graph_intersection(left_fn, right_fn))
                minimals.append(right_fn)
            return PcwAffFn(borders=jumps, fns=minimals)


==> listings/pointwise_min_rec.py <==
from fractions import Fraction
from functools import reduce
from numbers import Real
from typing import Generator, List, NamedTuple, Optional, Tuple


class AffineFn(NamedTuple):
    slope: Real
    intercept: Real

    def __call__(self, x):
        return self.slope * x + self.intercept
    
    def __sub__(self, other):
        return AffineFn(self.slope - other.slope,
            self.intercept - other.intercept)


def graph_intersection(fn1: AffineFn, fn2: AffineFn) -> Real:
    return (fn1.intercept - fn2.intercept) / (fn2.slope - fn1.slope)


class PcwAffFn(NamedTuple):
    borders: List[Real]
    fns: List[AffineFn]


def pointwise_min_recursive(affines: List[AffineFn]) -> Optional[PcwAffFn]:
    if len(affines) == 0:
        return None  # an empty set has no minimum
    elif len(affines) == 1:
        return PcwAffFn(borders=[], fns=affines)
    else:
        sorted_affines = sorted(affines, key=lambda fn: fn.slope, reverse=True)
        leaves = pointwise_min_helper(
            parent_node=(0, len(sorted_affines) - 1),
            affines=sorted_affines
        )
        fn_idxs = [0]
        fn_idxs.extend(snd for (_fst, snd) in leaves)
        fns = [sorted_affines[i] for i in fn_idxs]

        def border_fold(accu, fn2):
            border, fn1 = accu
            border.append(graph_intersection(fn1, fn2))
            return border, fn2
        borders = reduce(border_fold, fns[1:], ([], fns[0]))[0]
        return PcwAffFn(borders, fns)


def pointwise_min_helper(
    parent_node: Tuple[int, int],
    affines: List[AffineFn]
) -> Generator[Tuple[int, int], None, None]:
    """`affines` must be strictly sorted by slope in descending order"""
    if len(affines) == 2:
        yield parent_node
        return
    x_0 = graph_intersection(affines[0], affines[-1])
    vals = [fn(x_0) for fn in affines]
    minimal_val = min(vals)
    minimal_fns = [i for i, fn_val in enumerate(vals) if fn_val == minimal_val]
    max_slope_idx = min(minimal_fns)
    min_slope_idx = max(minimal_fns)
    if max_slope_idx != parent_node[0]:
        yield from pointwise_min_helper(
                    (parent_node[0], max_slope_idx),
                    affines[:max_slope_idx+1]
                )
    if min_slope_idx != parent_node[1]:
        # we gotta compensate the returned indices because of how we slice `affines`
        yield from ((start + min_slope_idx, stop + min_slope_idx)
                    for (start, stop)
                    in pointwise_min_helper(
                        (0, parent_node[1] - min_slope_idx),
                        affines[min_slope_idx:]
                    ))
    if (max_slope_idx, min_slope_idx) == parent_node:
        yield parent_node


# an example
affines = [AffineFn(Fraction(i, 1), Fraction(1, i)) for i in range(1, 21, 2)]
solution = pointwise_min_recursive(affines)

affines = affines = [AffineFn(5, 0), AffineFn(3, 2), AffineFn(1, 4), AffineFn(0, 6), AffineFn(-2, 20)]
solution = pointwise_min_recursive(affines)
print(solution)

import matplotlib.pyplot as plt
import numpy as np


def sample_pcw_fn(pcw_aff: PcwAffFn, x_min: Real, x_max: Real):
    boundaries = [min(min(pcw_aff.borders) - 1, x_min)]
    boundaries.extend(pcw_aff.borders)
    boundaries.append(max(max(pcw_aff.borders) + 1, x_max))
    xs = []
    ys = []
    for i, fn_i in enumerate(pcw_aff.fns):
        xs_i = np.linspace(boundaries[i], boundaries[i+1])
        ys_i = fn_i(xs_i)
        xs.append(xs_i)
        ys.append(ys_i)
    return np.hstack(xs), np.hstack(ys)


xs_pcw, ys_pcw = sample_pcw_fn(solution, 0, 1)
xs = xs_pcw
ys = []
for aff in affines:
    ys.append(aff(xs))
plt.plot(xs.reshape(-1, 1), np.array(ys).T, color="tab:blue")
plt.plot(xs_pcw, ys_pcw, color="tab:orange")
plt.show()


# [AffineFn(1,0), AffineFn(2, 1/2), AffineFn(-1, 8)]
# 

# def construct_degenerate():
from statistics import mean


fnl = AffineFn(1, 0)
fnr = AffineFn(10, 0)
n = 6
eps = 1/(n+1)
delta = 1

fns = [fnl]
xi = 0
# new_slopes = [((n-i)*fnl.slope + i*fnr.slope)/(n) for i in range(n+1)]# [::-1]
for i in range(1,n):
    xi_next = xi - delta
    slope, intercept = np.linalg.solve(
        np.array([
            [xi_next, 1],
            [xi, 1]
        ]),
        np.array([
            fns[-1](xi_next) - eps/i,
            fns[-1](xi) + eps/i
        ])
    )
    fns.append(AffineFn(slope, intercept))
    xi = xi_next


n = 5
xi_0 = 0.1
xi_inf = 100
def approx_at(xi):
    # return AffineFn(1 / (2*np.sqrt(xi)), np.sqrt(xi) - xi / (2*np.sqrt(xi)))
    return AffineFn(1 / xi, np.log(xi) - 1)
fns = []
fnr = approx_at(xi_inf)
xi = xi_0
for i in range(n):
    fnl = approx_at(xi)
    xi = graph_intersection(fnl, fnr)
    fns.append(fnl)

xs = np.linspace(xi_0 * 0.9, xi_inf * 1.1)
ys = []
for aff in fns:
    a = AffineFn(aff.slope, aff.intercept)
    ys.append(a(xs))
plt.plot(xs.reshape(-1, 1), np.array(ys).T)# , color="tab:blue")
plt.show()
